Scalable K-Medoids via True Error Bound and Familywise Bandits

K-Medoids(KM) is a standard clustering method, used extensively on semi-metric data.Error analyses of KM have traditionally used an in-sample notion of error,which can be far from the true error and suffer from generalization gap. We formalize the true K-Medoid error based on the underlying data distribution.We decompose the true error into fundamental statistical problems of: minimum estimation (ME) and minimum mean estimation (MME). We provide a convergence result for MME. We show $\errMME$ decreases no slower than $\Theta(\frac{1}{n^{\frac{2}{3}}})$, where $n$ is a measure of sample size. Inspired by this bound, we propose a computationally efficient, distributed KM algorithm namely MCPAM. MCPAM has expected runtime $\mathcal{O}(km)$,where $k$ is the number of medoids and $m$ is number of samples. MCPAM provides massive computational savings for a small tradeoff in accuracy. We verify the quality and scaling properties of MCPAM on various datasets. And achieve the hitherto unachieved feat of calculating the KM of 1 billion points on semi-metric spaces.

==> pictures/csv_to_tex.R <==
require(data.table)

control_precision_single <- function(x) {
    if (is.numeric(x))
        x = signif(x, 3)
    return(x)
}

control_precision <- function(data) {
    as.data.table(lapply(data, control_precision_single))
}

main <- function(input_csv_filename, output_tex_filename) {
    data = fread(input_csv_filename)
    data = control_precision(data)
    fwrite(data, file = output_tex_filename,
        sep = "&", col.names = F, eol =  " \\\\ \\midrule \n")
}

#input_csv_filename = 'quality_with_avg_with_sd.csv'
#output_tex_filename = 'quality_with_avg_with_sd.tex'
#main(input_csv_filename, output_tex_filename)

input_csv_filename = 'summarized_billion_paper_table.csv'
output_tex_filename = 'summarized_billion_paper_table.tex'
main(input_csv_filename, output_tex_filename)

